Quantum diagrammatics for $F_4$

We introduce a graphical calculus for the representation theory of the quantized enveloping algebra of type $F_4$. We do this by giving a diagrammatic description of the category of invariant tensors on the 26-dimensional fundamental representation.

==> anc/qF4.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Notebook for *Quantum diagrammatics for $F_4$* by Alistair Savage and Bruce W. Westbury"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Set up ground field and parameters"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Ground field is $\\mathbb{Q}(q)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Fraction Field of Univariate Polynomial Ring in q over Integer Ring"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "GroundField = (ZZ['q']).fraction_field()\n",
    "q = GroundField.gen()\n",
    "GroundField"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define the quantum integers $[n] = \\frac{q^n-q^{-n}}{q-q^{-1}}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def qint(n):\n",
    "    \"\"\"\n",
    "    This is essentially the same as `sage.algebras.quantum_groups.q_numbers.q_int`.\n",
    "    \"\"\"\n",
    "    if n<0:\n",
    "        raise ValueError(f\"n={n} must be non-negative\")\n",
    "    return (q^n-q^-n)/(q-q^-1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define the parameters $\\delta = \\frac{[3][8][13][18]}{[4][6][9]}$ and $\\phi = \\frac{[2][7][12]}{[4][6]}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{q^{44} + q^{42} + q^{40} + q^{36} + q^{34} + 2q^{32} + q^{30} + q^{28} + q^{26} + 2q^{24} + 2q^{22} + 2q^{20} + q^{18} + q^{16} + q^{14} + 2q^{12} + q^{10} + q^{8} + q^{4} + q^{2} + 1}{q^{22}}</script></html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{q^{44} + q^{42} + q^{40} + q^{36} + q^{34} + 2q^{32} + q^{30} + q^{28} + q^{26} + 2q^{24} + 2q^{22} + 2q^{20} + q^{18} + q^{16} + q^{14} + 2q^{12} + q^{10} + q^{8} + q^{4} + q^{2} + 1}{q^{22}}$$"
      ],
      "text/plain": [
       "(q^44 + q^42 + q^40 + q^36 + q^34 + 2*q^32 + q^30 + q^28 + q^26 + 2*q^24 + 2*q^22 + 2*q^20 + q^18 + q^16 + q^14 + 2*q^12 + q^10 + q^8 + q^4 + q^2 + 1)/q^22"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{q^{20} + q^{18} + q^{12} + q^{10} + q^{8} + q^{2} + 1}{q^{10}}</script></html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{q^{20} + q^{18} + q^{12} + q^{10} + q^{8} + q^{2} + 1}{q^{10}}$$"
      ],
      "text/plain": [
       "(q^20 + q^18 + q^12 + q^10 + q^8 + q^2 + 1)/q^10"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "delta = qint(3)*qint(8)*qint(13)*qint(18)/qint(4)/qint(6)/qint(9)\n",
    "phi = qint(2)*qint(7)*qint(12)/(qint(4)*qint(6))\n",
    "show(delta); show(phi)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Note that $\\delta, \\phi \\in \\mathbb{N}[q,q^{-1}]$, as claimed below (2.13)."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Triangle identity"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We verify the computation in the coefficient of the triangle identity in Lemma 2.10."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "qint(3)*(q^12-q^-12)/(q^-4-q^4)+qint(2)*qint(7)*qint(12)/qint(4)/qint(6) - 1 == -qint(9)/qint(3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Verification of parameter identities"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Verify that $\\frac{\\delta+q^{16}+q^{-16}}{(q^{10}+q^{-10})(q^2+q^{-2})} = \\phi$, as stated in the proof of Lemma 4.1."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(delta+q^16+q^-16)/(q^10+q^-10)/(q^2+q^-2) == phi"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define $z = \\frac{q^{24}-q^{-24}}{1-\\delta+\\phi}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(q^8 - 1)/(-q^6 - q^4 - q^2)"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "z = (q^24-q^-24)/(1-delta+phi)\n",
    "z"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Verify that $z = \\frac{q^{-4} - q^4}{[3]}$, as stated in the proof of Lemma 4.1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "z == (q^-4-q^4)/qint(3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Verify that $\\frac{q^{12}-q^{-12}}{z} + \\phi - 1 = - \\frac{[9]}{[3]}$, as stated in the proof of Proposition 4.2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(q^12-q^-12)/z + phi - 1 == - qint(9)/qint(3)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Square relation"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We present here the computation used in the proof of Proposition 4.2 to verify (2.21)."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The 2-point endomorphism space $V$ is 5-dimensional."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Vector space of dimension 5 over Fraction Field of Univariate Polynomial Ring in q over Integer Ring"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "FourPointVectors = VectorSpace(GroundField,5)\n",
    "FourPointVectors"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define basis morphisms."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "unit = FourPointVectors((1,0,0,0,0))\n",
    "cupcap = FourPointVectors((0,1,0,0,0))\n",
    "H = FourPointVectors((0,0,1,0,0))\n",
    "K = FourPointVectors((0,0,0,1,0))\n",
    "poscross = FourPointVectors((0,0,0,0,1))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The vectors *unit*, *cupcap*, *H*, *K*, and *poscross* correspond, respectively, to the following diagrams:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<svg viewBox=\"0 0 100 6\">\n",
       "<line fill=\"none\" stroke=\"black\" stroke-width=\"0.2\" x1=\"1\" x2=\"1\" y1=\"0\" y2=\"6\"/>\n",
       "<line fill=\"none\" stroke=\"black\" stroke-width=\"0.2\" x1=\"3\" x2=\"3\" y1=\"0\" y2=\"6\"/>\n",
       "\n",
       "<path d=\"M 9 0 c 0 3, 2 3, 2 0\" fill=\"none\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "<path d=\"M 9 6 c 0 -3, 2 -3, 2 0\" fill=\"none\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "\n",
       "<path d=\"M 17 0 l 1 3 l 2 0 l 1 -3\" fill=\"none\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "<path d=\"M 17 6 l 1 -3 l 2 0 l 1 3\" fill=\"none\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "\n",
       "<path d=\"M 27 0 l 2 2 l 2 -2\" fill=\"none\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "<path d=\"M 27 6 l 2 -2 l 2 2\" fill=\"none\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "<path d=\"M 29 2 l 0 2\" fill=\"none\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "\n",
       "<path d=\"M 37 0 l 5 6\" fill=\"none\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "<path d=\"M 37 6 l 5 -6\" fill=\"none\" stroke=\"white\" stroke-width=\"1\"/>\n",
       "<path d=\"M 37 6 l 5 -6\" fill=\"none\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "</svg>"
      ],
      "text/plain": [
       "<IPython.core.display.SVG object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "%%svg\n",
    "<svg viewBox=\"0 0 100 6\">\n",
    "<line x1=\"1\" y1=\"0\" x2=\"1\" y2=\"6\" stroke=\"black\" stroke-width=\"0.2\" fill=\"none\" />\n",
    "<line x1=\"3\" y1=\"0\" x2=\"3\" y2=\"6\" stroke=\"black\" stroke-width=\"0.2\" fill=\"none\" />\n",
    "\n",
    "<path d=\"M 9 0 c 0 3, 2 3, 2 0\" stroke=\"black\" stroke-width=\"0.2\" fill=\"none\" />\n",
    "<path d=\"M 9 6 c 0 -3, 2 -3, 2 0\" stroke=\"black\" stroke-width=\"0.2\" fill=\"none\" />\n",
    "\n",
    "<path d=\"M 17 0 l 1 3 l 2 0 l 1 -3\" stroke=\"black\" stroke-width=\"0.2\" fill=\"none\" />\n",
    "<path d=\"M 17 6 l 1 -3 l 2 0 l 1 3\" stroke=\"black\" stroke-width=\"0.2\" fill=\"none\" />\n",
    "\n",
    "<path d=\"M 27 0 l 2 2 l 2 -2\" stroke=\"black\" stroke-width=\"0.2\" fill=\"none\" />\n",
    "<path d=\"M 27 6 l 2 -2 l 2 2\" stroke=\"black\" stroke-width=\"0.2\" fill=\"none\" />\n",
    "<path d=\"M 29 2 l 0 2\" stroke=\"black\" stroke-width=\"0.2\" fill=\"none\" />\n",
    "\n",
    "<path d=\"M 37 0 l 5 6\" stroke=\"black\" stroke-width=\"0.2\" fill=\"none\" />\n",
    "<path d=\"M 37 6 l 5 -6\" stroke=\"white\" stroke-width=\"1\" fill=\"none\" />\n",
    "<path d=\"M 37 6 l 5 -6\" stroke=\"black\" stroke-width=\"0.2\" fill=\"none\" />\n",
    "</svg>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Use skein relation to define the negative crossing."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\frac{-q^{8} + 1}{-q^{6} - q^{4} - q^{2}},\\,\\frac{q^{8} - 1}{-q^{6} - q^{4} - q^{2}},\\,\\frac{-q^{8} + 1}{-q^{6} - q^{4} - q^{2}},\\,\\frac{q^{8} - 1}{-q^{6} - q^{4} - q^{2}},\\,1\\right)</script></html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\frac{-q^{8} + 1}{-q^{6} - q^{4} - q^{2}},\\,\\frac{q^{8} - 1}{-q^{6} - q^{4} - q^{2}},\\,\\frac{-q^{8} + 1}{-q^{6} - q^{4} - q^{2}},\\,\\frac{q^{8} - 1}{-q^{6} - q^{4} - q^{2}},\\,1\\right)$$"
      ],
      "text/plain": [
       "((-q^8 + 1)/(-q^6 - q^4 - q^2), (q^8 - 1)/(-q^6 - q^4 - q^2), (-q^8 + 1)/(-q^6 - q^4 - q^2), (q^8 - 1)/(-q^6 - q^4 - q^2), 1)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "negcross = poscross - z*(unit - cupcap + H - K)\n",
    "show(negcross)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define the dotcross morphisms using (3.20) and (3.21). "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\frac{1}{q^{10} + q^{6}},\\,\\frac{q^{10}}{q^{4} + 1},\\,\\frac{-1}{q^{2}},\\,-q^{2},\\,\\frac{q^{2}}{q^{4} + 1}\\right)</script></html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\frac{1}{q^{10} + q^{6}},\\,\\frac{q^{10}}{q^{4} + 1},\\,\\frac{-1}{q^{2}},\\,-q^{2},\\,\\frac{q^{2}}{q^{4} + 1}\\right)$$"
      ],
      "text/plain": [
       "(1/(q^10 + q^6), q^10/(q^4 + 1), -1/q^2, -q^2, q^2/(q^4 + 1))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\frac{-q^{14} - q^{12} - q^{10} - q^{8} + 1}{-q^{8} - q^{6} - 2q^{4} - q^{2} - 1},\\,\\frac{q^{14} - q^{6} - q^{4} - q^{2} - 1}{-q^{14} - q^{12} - 2q^{10} - q^{8} - q^{6}},\\,\\frac{q^{6} + q^{2} + 1}{-q^{4} - q^{2} - 1},\\,\\frac{q^{6} + q^{4} + 1}{-q^{6} - q^{4} - q^{2}},\\,\\frac{q^{2}}{q^{4} + 1}\\right)</script></html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\frac{-q^{14} - q^{12} - q^{10} - q^{8} + 1}{-q^{8} - q^{6} - 2q^{4} - q^{2} - 1},\\,\\frac{q^{14} - q^{6} - q^{4} - q^{2} - 1}{-q^{14} - q^{12} - 2q^{10} - q^{8} - q^{6}},\\,\\frac{q^{6} + q^{2} + 1}{-q^{4} - q^{2} - 1},\\,\\frac{q^{6} + q^{4} + 1}{-q^{6} - q^{4} - q^{2}},\\,\\frac{q^{2}}{q^{4} + 1}\\right)$$"
      ],
      "text/plain": [
       "((-q^14 - q^12 - q^10 - q^8 + 1)/(-q^8 - q^6 - 2*q^4 - q^2 - 1), (q^14 - q^6 - q^4 - q^2 - 1)/(-q^14 - q^12 - 2*q^10 - q^8 - q^6), (q^6 + q^2 + 1)/(-q^4 - q^2 - 1), (q^6 + q^4 + 1)/(-q^6 - q^4 - q^2), q^2/(q^4 + 1))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "posdotcross = 1/(q^2+q^-2)*(q^-8*unit + q^8*cupcap + poscross) - q^-2*H - q^2*K\n",
    "negdotcross = 1/(q^2+q^-2)*(q^8*unit + q^-8*cupcap + negcross) - q^2*H - q^-2*K\n",
    "show(posdotcross); show(negdotcross)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The vectors *posdotcross* and *negdotcross* correspond, respectively, to the following diagrams:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<svg viewBox=\"0 0 100 6\">\n",
       "\n",
       "<path d=\"M 3 3 l 1 -1 a 1.41 1.41, 0, 0, 0, -2 0 Z\" fill=\"black\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "<path d=\"M 3 3 l 1 1 a 1.41 1.41, 0, 0, 1, -2 0 Z\" fill=\"black\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "<path d=\"M 4 4 a 1.41 1.41, 0, 0, 0, 0 -2\" fill=\"none\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "<path d=\"M 2 4 a 1.41 1.41, 0, 0, 1, 0 -2\" fill=\"none\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "<path d=\"M 0 0 l 6 6\" fill=\"black\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "<path d=\"M 0 6 l 6 -6\" fill=\"black\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "\n",
       "<path d=\"M 13 3 l 1 -1 a 1.41 1.41, 0, 0, 1, 0 2 Z\" fill=\"black\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "<path d=\"M 13 3 l -1 1 a 1.41 1.41, 0, 0, 1, 0 -2 Z\" fill=\"black\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "<path d=\"M 14 4 a 1.41 1.41, 0, 0, 1, -2 0\" fill=\"none\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "<path d=\"M 12 2 a 1.41 1.41, 0, 0, 1, 2 0\" fill=\"none\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "<path d=\"M 10 0 l 6 6\" fill=\"black\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "<path d=\"M 10 6 l 6 -6\" fill=\"black\" stroke=\"black\" stroke-width=\"0.2\"/>\n",
       "\n",
       "</svg>"
      ],
      "text/plain": [
       "<IPython.core.display.SVG object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "%%svg\n",
    "<svg viewBox=\"0 0 100 6\">\n",
    "\n",
    "<path d=\"M 3 3 l 1 -1 a 1.41 1.41, 0, 0, 0, -2 0 Z\" stroke=\"black\" stroke-width=\"0.2\" fill=\"black\" />\n",
    "<path d=\"M 3 3 l 1 1 a 1.41 1.41, 0, 0, 1, -2 0 Z\" stroke=\"black\" stroke-width=\"0.2\" fill=\"black\" />\n",
    "<path d=\"M 4 4 a 1.41 1.41, 0, 0, 0, 0 -2\" stroke=\"black\" stroke-width=\"0.2\" fill=\"none\" />\n",
    "<path d=\"M 2 4 a 1.41 1.41, 0, 0, 1, 0 -2\" stroke=\"black\" stroke-width=\"0.2\" fill=\"none\" />\n",
    "<path d=\"M 0 0 l 6 6\" stroke=\"black\" stroke-width=\"0.2\" fill=\"black\" />\n",
    "<path d=\"M 0 6 l 6 -6\" stroke=\"black\" stroke-width=\"0.2\" fill=\"black\" />\n",
    "\n",
    "<path d=\"M 13 3 l 1 -1 a 1.41 1.41, 0, 0, 1, 0 2 Z\" stroke=\"black\" stroke-width=\"0.2\" fill=\"black\" />\n",
    "<path d=\"M 13 3 l -1 1 a 1.41 1.41, 0, 0, 1, 0 -2 Z\" stroke=\"black\" stroke-width=\"0.2\" fill=\"black\" />\n",
    "<path d=\"M 14 4 a 1.41 1.41, 0, 0, 1, -2 0\" stroke=\"black\" stroke-width=\"0.2\" fill=\"none\" />\n",
    "<path d=\"M 12 2 a 1.41 1.41, 0, 0, 1, 2 0\" stroke=\"black\" stroke-width=\"0.2\" fill=\"none\" />\n",
    "<path d=\"M 10 0 l 6 6\" stroke=\"black\" stroke-width=\"0.2\" fill=\"black\" />\n",
    "<path d=\"M 10 6 l 6 -6\" stroke=\"black\" stroke-width=\"0.2\" fill=\"black\" />\n",
    "\n",
    "</svg>"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Compute the square relation using (3.9)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\frac{-q^{10} - q^{8} - q^{6} - q^{4} - 1}{-q^{12} - 2q^{8} - q^{4}},\\,\\frac{-q^{12} - q^{8} - q^{6} - q^{4} - q^{2}}{-q^{8} - 2q^{4} - 1},\\,\\frac{q^{10} + 2q^{6} + q^{2} + 1}{q^{8} + q^{4}},\\,\\frac{q^{10} + q^{8} + 2q^{4} + 1}{q^{6} + q^{2}},\\,\\frac{-q^{12} - q^{10} - 2q^{8} - q^{6} - 2q^{4} - q^{2} - 1}{q^{10} + 2q^{6} + q^{2}}\\right)</script></html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\frac{-q^{10} - q^{8} - q^{6} - q^{4} - 1}{-q^{12} - 2q^{8} - q^{4}},\\,\\frac{-q^{12} - q^{8} - q^{6} - q^{4} - q^{2}}{-q^{8} - 2q^{4} - 1},\\,\\frac{q^{10} + 2q^{6} + q^{2} + 1}{q^{8} + q^{4}},\\,\\frac{q^{10} + q^{8} + 2q^{4} + 1}{q^{6} + q^{2}},\\,\\frac{-q^{12} - q^{10} - 2q^{8} - q^{6} - 2q^{4} - q^{2} - 1}{q^{10} + 2q^{6} + q^{2}}\\right)$$"
      ],
      "text/plain": [
       "((-q^10 - q^8 - q^6 - q^4 - 1)/(-q^12 - 2*q^8 - q^4), (-q^12 - q^8 - q^6 - q^4 - q^2)/(-q^8 - 2*q^4 - 1), (q^10 + 2*q^6 + q^2 + 1)/(q^8 + q^4), (q^10 + q^8 + 2*q^4 + 1)/(q^6 + q^2), (-q^12 - q^10 - 2*q^8 - q^6 - 2*q^4 - q^2 - 1)/(q^10 + 2*q^6 + q^2))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "square = (q^6-q^-6)/(2*z)*(posdotcross+negdotcross) + phi/2 * (unit + cupcap) + (q^12-q^-12+z*(phi-2))/(2*z)*(H+K)\n",
    "show(square)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Check that these coefficients match the ones given in (2.21). "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "square[0] == (q^10+q^8+q^6+q^4+1)/q^4/(q^4+1)^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "square[1] == q^2*(q^10+q^6+q^4+q^2+1)/(q^4+1)^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "square[2] == (q^10+2*q^6+q^2+1)/(q^8+q^4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "square[3] == (q^10+q^8+2*q^4+1)/(q^6+q^2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "square[4] == -qint(2)*qint(3)*qint(6)/qint(4)^2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Pentagon relation"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We present here the computation used in the proof of Proposition 4.4."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define the vectors with coefficients $\\gamma_1$, $\\gamma_2$, and $\\gamma_3$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "v1 = (phi - qint(9)/qint(3))*(H+K) + square\n",
    "v2 = phi*(unit + cupcap) + H + K\n",
    "v3 = q^12*H + q^-12*K + phi*poscross + (q^6+q^-6)*negdotcross"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define the $5 \\times 3$ matrix for the linear system.  The columns of the coefficient matrix $M$ are $v_1$, $v_2$, $v_3$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "M = Matrix([v1,v2,v3]).transpose()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Solve the linear system."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(-1,\\,\\frac{-q^{12} - q^{10} - q^{8} - q^{6} - q^{4} - q^{2} - 1}{q^{12} + 2q^{10} + 3q^{8} + 4q^{6} + 3q^{4} + 2q^{2} + 1},\\,\\frac{-q^{10} - 2q^{8} - 3q^{6} - 2q^{4} - q^{2}}{-q^{12} - 2q^{10} - 3q^{8} - 4q^{6} - 3q^{4} - 2q^{2} - 1}\\right)</script></html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(-1,\\,\\frac{-q^{12} - q^{10} - q^{8} - q^{6} - q^{4} - q^{2} - 1}{q^{12} + 2q^{10} + 3q^{8} + 4q^{6} + 3q^{4} + 2q^{2} + 1},\\,\\frac{-q^{10} - 2q^{8} - 3q^{6} - 2q^{4} - q^{2}}{-q^{12} - 2q^{10} - 3q^{8} - 4q^{6} - 3q^{4} - 2q^{2} - 1}\\right)$$"
      ],
      "text/plain": [
       "(-1, (-q^12 - q^10 - q^8 - q^6 - q^4 - q^2 - 1)/(q^12 + 2*q^10 + 3*q^8 + 4*q^6 + 3*q^4 + 2*q^2 + 1), (-q^10 - 2*q^8 - 3*q^6 - 2*q^4 - q^2)/(-q^12 - 2*q^10 - 3*q^8 - 4*q^6 - 3*q^4 - 2*q^2 - 1))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "gamma = M.solve_right(-qint(9)/qint(3)*square)\n",
    "show(gamma)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Verify that these coefficients match the ones appearing in (2.22)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gamma[1] == -qint(7)/qint(4)^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gamma[2] == qint(3)^2/qint(4)^2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Representation theory calculations"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define weight lattice and fundamental weights in type $F_4$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Finite family {1: (1, 1, 0, 0), 2: (2, 1, 1, 0), 3: (3/2, 1/2, 1/2, 1/2), 4: (1, 0, 0, 0)}"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "F4 = WeylCharacterRing(\"F4\")\n",
    "fw = F4.fundamental_weights()\n",
    "fw"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define $\\rho$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(11/2, 5/2, 3/2, 1/2)"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rho = F4.space().rho()\n",
    "rho"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define the heighest weight $\\omega_4$ of $\\mathsf{V}_q$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(1, 0, 0, 0)"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "hw = fw[4]\n",
    "hw"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Note that the pairing in the paper is twice the dot product here, since $(\\alpha_1,\\alpha_1)=4$ but:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "F4.simple_roots()[1].dot_product(F4.simple_roots()[1])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Compute $(\\omega_4,\\omega_4)$, as in (6.4)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2*hw.dot_product(hw)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Compute $(\\omega_4,2\\rho)$, as in (6.4)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "22"
      ]
     },
     "execution_count": 31,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2*hw.dot_product(2*rho)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define quantum dimension using the quantum Weyl dimenaion formula (Lemma 5.7)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [],
   "source": [
    "def qdim(HighestWeight):\n",
    "    return prod([(qint(2*(HighestWeight+rho).dot_product(i))/qint(2*rho.dot_product(i))) for i in F4.positive_roots()])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Verify that $\\operatorname{dim}_q \\mathsf{V}_q = \\frac{[3][8][13][18]}{[4][6][9]}$, as in (6.5)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "qdim(hw) == qint(3)*qint(8)*qint(13)*qint(18)/qint(4)/qint(6)/qint(9)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Verify decomposition $\\mathsf{V}_q^{\\otimes 2} = L_q(0) \\oplus L_q(\\omega_1) \\oplus L_q(\\omega_3) \\oplus \\mathsf{V}_q \\oplus L_q(2\\omega_4)$, as in (6.6)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "F4(0,0,0,0) + F4(1,0,0,0) + F4(1,1,0,0) + F4(3/2,1/2,1/2,1/2) + F4(2,0,0,0)"
      ]
     },
     "execution_count": 34,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "F4(hw)*F4(hw)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(1, 1, 0, 0)"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fw[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(3/2, 1/2, 1/2, 1/2)"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "fw[3]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(2, 0, 0, 0)"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2*fw[4]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Idempotents in the 2-point endomorphism algebra"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We present here the computations used in the proof of Proposition 7.2."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define the multiplication table for the 2-point endomorphism algebra."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Finite-dimensional algebra of degree 5 over Fraction Field of Univariate Polynomial Ring in q over Integer Ring"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "TwoPointEndomorphisms = FiniteDimensionalAlgebra(GroundField,\n",
    "[identity_matrix(5),\n",
    "Matrix([cupcap, delta*cupcap, phi*cupcap, zero_vector(5), q^24*cupcap]),\n",
    "Matrix([H, phi*cupcap, square, -qint(9)/qint(3)*K, q^6*posdotcross]),\n",
    "Matrix([K, zero_vector(5), -qint(9)/qint(3)*K, phi*K, q^12*K]),\n",
    "Matrix([poscross, q^24*cupcap, q^6*posdotcross, q^12*K, unit+z*(poscross-q^24*cupcap+q^6*posdotcross-q^12*K)])],\n",
    "names='a')\n",
    "TwoPointEndomorphisms"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "TwoPointEndomorphisms.is_associative()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "TwoPointEndomorphisms.is_commutative()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "Ai = TwoPointEndomorphisms(unit)\n",
    "Au = TwoPointEndomorphisms(cupcap)\n",
    "Ah = TwoPointEndomorphisms(H)\n",
    "Ak = TwoPointEndomorphisms(K)\n",
    "Ab = TwoPointEndomorphisms(poscross)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define idempotents corresponding to projection onto $L_q(0)$ and $L_q(\\omega_4)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "idempotent0 = Au/delta\n",
    "idempotentw4 = Ak/phi"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define idempotent corresponding to projection onto $L_q(\\omega_1)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [],
   "source": [
    "icoeffw1 = q^-4*qint(4)/qint(3)^2/qint(8)\n",
    "ucoeffw1 = (q^10-q^4-q^2)*qint(4)*qint(6)*qint(9)/qint(3)^3/qint(8)/qint(18)\n",
    "hcoeffw1 = q^-1*qint(4)^2/qint(3)^2/qint(8)\n",
    "kcoeffw1 = q^2*qint(4)^2/qint(2)/qint(3)^2/qint(8)\n",
    "bcoeffw1 = -qint(4)/qint(3)/qint(8)\n",
    "idempotentw1 = icoeffw1*Ai + ucoeffw1*Au + hcoeffw1*Ah + kcoeffw1*Ak + bcoeffw1*Ab"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define idempotent corresponding to projection onto $L_q(\\omega_3)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "icoeffw3 = q^-1*qint(4)/qint(3)^2\n",
    "ucoeffw3 = q^8*qint(4)/qint(3)^2/qint(8)\n",
    "hcoeffw3 = -q^2*qint(4)/qint(2)/qint(3)^2\n",
    "kcoeffw3 = (q^8-q^4-1)*qint(4)*qint(6)/qint(2)/qint(3)^2/qint(12)\n",
    "bcoeffw3 = -1/qint(3)\n",
    "idempotentw3 = icoeffw3*Ai + ucoeffw3*Au + hcoeffw3*Ah + kcoeffw3*Ak + bcoeffw3*Ab"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define idempotent corresponding to projection onto $L_q(2\\omega_4)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "icoeff2w4 = (q^6+q^2+q^-4)*qint(4)/qint(3)/qint(8)\n",
    "ucoeff2w4 = -(q^18+q^14+q^12+q^8-1)*qint(4)/qint(3)/qint(8)/qint(13)\n",
    "hcoeff2w4 = (q^4-q^2)*qint(4)^2/qint(2)/qint(3)/qint(8)\n",
    "kcoeff2w4 = -(q^10+q^4+1)*qint(4)^2/qint(2)/qint(3)/qint(7)/qint(8)\n",
    "bcoeff2w4 = qint(4)*qint(6)/qint(2)/qint(3)/qint(8)\n",
    "idempotent2w4 = icoeff2w4*Ai + ucoeff2w4*Au + hcoeff2w4*Ah + kcoeff2w4*Ak + bcoeff2w4*Ab"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Verify that these idempotents sum to the identity."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Ai == idempotent0 + idempotentw1 + idempotentw3 + idempotentw4 + idempotent2w4"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Verify that the given elements are idempotents."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "idempotent0^2 == idempotent0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "idempotentw1^2 == idempotentw1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 49,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "idempotentw3^3 == idempotentw3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "idempotentw4^2 == idempotentw4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 51,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "idempotent2w4^2 == idempotent2w4"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Verify that the idempotents are orthogonal."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0, 0, 0, 0, 0, 0, 0, 0, 0, 0)"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "idempotent0*idempotentw1, idempotent0*idempotentw3, idempotent0*idempotentw4, idempotent0*idempotent2w4, \\\n",
    "idempotentw1*idempotentw3, idempotentw1*idempotentw4, idempotentw1*idempotent2w4, \\\n",
    "idempotentw3*idempotentw4, idempotentw3*idempotent2w4, \\\n",
    "idempotentw4*idempotent2w4"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define the linear map corresponding to taking the trace of an endomorphism."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [],
   "source": [
    "TraceMap = Matrix([[delta^2],[delta],[0],[delta*phi],[q^-24*delta]])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Verify that traces of the above idempotents are equal to the quantum dimensions of the correponding modules."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 54,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "vector(idempotent0)*TraceMap == vector([qdim(0)])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "vector(idempotentw1)*TraceMap == vector([qdim(fw[1])])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 56,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "vector(idempotentw3)*TraceMap == vector([qdim(fw[3])])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 57,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "vector(idempotentw4)*TraceMap == vector([qdim(fw[4])])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "vector(idempotent2w4)*TraceMap == vector([qdim(2*fw[4])])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Alternative presentations"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Verify the alternative square relation (8.1) involving the sum of the positive and negative crossings."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 59,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2*square == (q^8+q^4+2*q^2+2+2*q^-2+q^-4+q^-8)/(q^2+q^-2)^2*(unit+cupcap) \\\n",
    "  + (q^2-1+q^-2)*(q^2+3+q^-2)*(K+H) \\\n",
    "  - qint(2)*qint(3)*qint(6)/qint(4)^2*(poscross+negcross)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define the change-of-basis matrix from the basis with the square to the basis with the positive crossing."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\begin{array}{rrrrr}\n",
       "1 & 0 & 0 & 0 & \\frac{-q^{10} - q^{8} - q^{6} - q^{4} - 1}{-q^{12} - 2q^{8} - q^{4}} \\\\\n",
       "0 & 1 & 0 & 0 & \\frac{-q^{12} - q^{8} - q^{6} - q^{4} - q^{2}}{-q^{8} - 2q^{4} - 1} \\\\\n",
       "0 & 0 & 1 & 0 & \\frac{q^{10} + 2q^{6} + q^{2} + 1}{q^{8} + q^{4}} \\\\\n",
       "0 & 0 & 0 & 1 & \\frac{q^{10} + q^{8} + 2q^{4} + 1}{q^{6} + q^{2}} \\\\\n",
       "0 & 0 & 0 & 0 & \\frac{-q^{12} - q^{10} - 2q^{8} - q^{6} - 2q^{4} - q^{2} - 1}{q^{10} + 2q^{6} + q^{2}}\n",
       "\\end{array}\\right)</script></html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\begin{array}{rrrrr}\n",
       "1 & 0 & 0 & 0 & \\frac{-q^{10} - q^{8} - q^{6} - q^{4} - 1}{-q^{12} - 2q^{8} - q^{4}} \\\\\n",
       "0 & 1 & 0 & 0 & \\frac{-q^{12} - q^{8} - q^{6} - q^{4} - q^{2}}{-q^{8} - 2q^{4} - 1} \\\\\n",
       "0 & 0 & 1 & 0 & \\frac{q^{10} + 2q^{6} + q^{2} + 1}{q^{8} + q^{4}} \\\\\n",
       "0 & 0 & 0 & 1 & \\frac{q^{10} + q^{8} + 2q^{4} + 1}{q^{6} + q^{2}} \\\\\n",
       "0 & 0 & 0 & 0 & \\frac{-q^{12} - q^{10} - 2q^{8} - q^{6} - 2q^{4} - q^{2} - 1}{q^{10} + 2q^{6} + q^{2}}\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "[                                                                  1                                                                   0                                                                   0                                                                   0                 (-q^10 - q^8 - q^6 - q^4 - 1)/(-q^12 - 2*q^8 - q^4)]\n",
       "[                                                                  0                                                                   1                                                                   0                                                                   0                  (-q^12 - q^8 - q^6 - q^4 - q^2)/(-q^8 - 2*q^4 - 1)]\n",
       "[                                                                  0                                                                   0                                                                   1                                                                   0                                (q^10 + 2*q^6 + q^2 + 1)/(q^8 + q^4)]\n",
       "[                                                                  0                                                                   0                                                                   0                                                                   1                                (q^10 + q^8 + 2*q^4 + 1)/(q^6 + q^2)]\n",
       "[                                                                  0                                                                   0                                                                   0                                                                   0 (-q^12 - q^10 - 2*q^8 - q^6 - 2*q^4 - q^2 - 1)/(q^10 + 2*q^6 + q^2)]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "BasisChange = Matrix([[1,0,0,0,0],[0,1,0,0,0],[0,0,1,0,0],[0,0,0,1,0],square]).transpose()\n",
    "show(BasisChange)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\begin{array}{rrrrr}\n",
       "1 & 0 & 0 & 0 & \\frac{q^{10} + q^{8} + q^{6} + q^{4} + 1}{q^{14} + q^{12} + 2q^{10} + q^{8} + 2q^{6} + q^{4} + q^{2}} \\\\\n",
       "0 & 1 & 0 & 0 & \\frac{q^{14} + q^{10} + q^{8} + q^{6} + q^{4}}{q^{12} + q^{10} + 2q^{8} + q^{6} + 2q^{4} + q^{2} + 1} \\\\\n",
       "0 & 0 & 1 & 0 & \\frac{-q^{10} - q^{8} - 3q^{6} - 2q^{4} - 2q^{2} - 1}{-q^{10} - 2q^{8} - 3q^{6} - 2q^{4} - q^{2}} \\\\\n",
       "0 & 0 & 0 & 1 & \\frac{-q^{10} - 2q^{8} - 2q^{6} - 3q^{4} - q^{2} - 1}{-q^{8} - 2q^{6} - 3q^{4} - 2q^{2} - 1} \\\\\n",
       "0 & 0 & 0 & 0 & \\frac{q^{10} + 2q^{6} + q^{2}}{-q^{12} - q^{10} - 2q^{8} - q^{6} - 2q^{4} - q^{2} - 1}\n",
       "\\end{array}\\right)</script></html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\begin{array}{rrrrr}\n",
       "1 & 0 & 0 & 0 & \\frac{q^{10} + q^{8} + q^{6} + q^{4} + 1}{q^{14} + q^{12} + 2q^{10} + q^{8} + 2q^{6} + q^{4} + q^{2}} \\\\\n",
       "0 & 1 & 0 & 0 & \\frac{q^{14} + q^{10} + q^{8} + q^{6} + q^{4}}{q^{12} + q^{10} + 2q^{8} + q^{6} + 2q^{4} + q^{2} + 1} \\\\\n",
       "0 & 0 & 1 & 0 & \\frac{-q^{10} - q^{8} - 3q^{6} - 2q^{4} - 2q^{2} - 1}{-q^{10} - 2q^{8} - 3q^{6} - 2q^{4} - q^{2}} \\\\\n",
       "0 & 0 & 0 & 1 & \\frac{-q^{10} - 2q^{8} - 2q^{6} - 3q^{4} - q^{2} - 1}{-q^{8} - 2q^{6} - 3q^{4} - 2q^{2} - 1} \\\\\n",
       "0 & 0 & 0 & 0 & \\frac{q^{10} + 2q^{6} + q^{2}}{-q^{12} - q^{10} - 2q^{8} - q^{6} - 2q^{4} - q^{2} - 1}\n",
       "\\end{array}\\right)$$"
      ],
      "text/plain": [
       "[                                                                              1                                                                               0                                                                               0                                                                               0   (q^10 + q^8 + q^6 + q^4 + 1)/(q^14 + q^12 + 2*q^10 + q^8 + 2*q^6 + q^4 + q^2)]\n",
       "[                                                                              0                                                                               1                                                                               0                                                                               0   (q^14 + q^10 + q^8 + q^6 + q^4)/(q^12 + q^10 + 2*q^8 + q^6 + 2*q^4 + q^2 + 1)]\n",
       "[                                                                              0                                                                               0                                                                               1                                                                               0 (-q^10 - q^8 - 3*q^6 - 2*q^4 - 2*q^2 - 1)/(-q^10 - 2*q^8 - 3*q^6 - 2*q^4 - q^2)]\n",
       "[                                                                              0                                                                               0                                                                               0                                                                               1    (-q^10 - 2*q^8 - 2*q^6 - 3*q^4 - q^2 - 1)/(-q^8 - 2*q^6 - 3*q^4 - 2*q^2 - 1)]\n",
       "[                                                                              0                                                                               0                                                                               0                                                                               0             (q^10 + 2*q^6 + q^2)/(-q^12 - q^10 - 2*q^8 - q^6 - 2*q^4 - q^2 - 1)]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "InverseBasisChange = BasisChange^-1\n",
    "show(InverseBasisChange)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Compute the positive crossing as a linear combination of planar diagrams."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\frac{q^{10} + q^{8} + q^{6} + q^{4} + 1}{q^{14} + q^{12} + 2q^{10} + q^{8} + 2q^{6} + q^{4} + q^{2}},\\,\\frac{q^{14} + q^{10} + q^{8} + q^{6} + q^{4}}{q^{12} + q^{10} + 2q^{8} + q^{6} + 2q^{4} + q^{2} + 1},\\,\\frac{-q^{10} - q^{8} - 3q^{6} - 2q^{4} - 2q^{2} - 1}{-q^{10} - 2q^{8} - 3q^{6} - 2q^{4} - q^{2}},\\,\\frac{-q^{10} - 2q^{8} - 2q^{6} - 3q^{4} - q^{2} - 1}{-q^{8} - 2q^{6} - 3q^{4} - 2q^{2} - 1},\\,\\frac{q^{10} + 2q^{6} + q^{2}}{-q^{12} - q^{10} - 2q^{8} - q^{6} - 2q^{4} - q^{2} - 1}\\right)</script></html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\frac{q^{10} + q^{8} + q^{6} + q^{4} + 1}{q^{14} + q^{12} + 2q^{10} + q^{8} + 2q^{6} + q^{4} + q^{2}},\\,\\frac{q^{14} + q^{10} + q^{8} + q^{6} + q^{4}}{q^{12} + q^{10} + 2q^{8} + q^{6} + 2q^{4} + q^{2} + 1},\\,\\frac{-q^{10} - q^{8} - 3q^{6} - 2q^{4} - 2q^{2} - 1}{-q^{10} - 2q^{8} - 3q^{6} - 2q^{4} - q^{2}},\\,\\frac{-q^{10} - 2q^{8} - 2q^{6} - 3q^{4} - q^{2} - 1}{-q^{8} - 2q^{6} - 3q^{4} - 2q^{2} - 1},\\,\\frac{q^{10} + 2q^{6} + q^{2}}{-q^{12} - q^{10} - 2q^{8} - q^{6} - 2q^{4} - q^{2} - 1}\\right)$$"
      ],
      "text/plain": [
       "((q^10 + q^8 + q^6 + q^4 + 1)/(q^14 + q^12 + 2*q^10 + q^8 + 2*q^6 + q^4 + q^2), (q^14 + q^10 + q^8 + q^6 + q^4)/(q^12 + q^10 + 2*q^8 + q^6 + 2*q^4 + q^2 + 1), (-q^10 - q^8 - 3*q^6 - 2*q^4 - 2*q^2 - 1)/(-q^10 - 2*q^8 - 3*q^6 - 2*q^4 - q^2), (-q^10 - 2*q^8 - 2*q^6 - 3*q^4 - q^2 - 1)/(-q^8 - 2*q^6 - 3*q^4 - 2*q^2 - 1), (q^10 + 2*q^6 + q^2)/(-q^12 - q^10 - 2*q^8 - q^6 - 2*q^4 - q^2 - 1))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "PlanarCrossing = InverseBasisChange*vector(TwoPointEndomorphisms(poscross))\n",
    "show(PlanarCrossing)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Verify that these coefficients match the ones given in the proof of Lemma 8.1."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [],
   "source": [
    "p1 = (q^10+q^8+q^6+q^4+1)*qint(4)^2/q^4/(q^4+1)^2/qint(2)/qint(3)/qint(6)\n",
    "p2 = q^2*(q^10+q^6+q^4+q^2+1)*qint(4)^2/(q^4+1)^2/qint(2)/qint(3)/qint(6)\n",
    "p3 = (q^10+2*q^6+q^2+1)*qint(4)^2/(q^8+q^4)/qint(2)/qint(3)/qint(6)\n",
    "p4 = (q^10+q^8+2*q^4+1)*qint(4)^2/(q^6+q^2)/qint(2)/qint(3)/qint(6)\n",
    "p5 = -qint(4)^2/qint(2)/qint(3)/qint(6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 64,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p1 == PlanarCrossing[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 65,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p2 == PlanarCrossing[1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 66,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p3 == PlanarCrossing[2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 67,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p4 == PlanarCrossing[3]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 68,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p5 == PlanarCrossing[4]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Verify the computations in the proof of Lemma 8.1."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 69,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "-1 + qint(3)^2/qint(4)^2*(p3+p4) == 1/qint(2)^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 70,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "-qint(7)/qint(4)^2 + qint(3)^2/qint(4)^2*(p1+p2) == qint(2)*qint(3)^2/qint(4)^2/qint(6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 71,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "qint(3)^2/qint(4)^2*p5 == -qint(3)/qint(2)/qint(6)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Verify the alternative expressions, in terms of planar diagrams, for the idempotents in the 2-point endomorphism algebra."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 72,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "idempotentw1 == -qint(4)^2/qint(3)^2/qint(6)/qint(8)*Ai \\\n",
    "  - (q^4-q^2+1-q^-2+q^-4)*qint(2)^2*qint(4)^2*qint(9)/qint(3)^3/qint(8)/qint(18)*Au \\\n",
    "  + qint(4)^2/qint(2)/qint(3)^3/qint(8)*Ah \\\n",
    "  - qint(4)^3/qint(2)^2/qint(3)^3/qint(8)*Ak \\\n",
    "  + qint(4)^3/qint(2)/qint(3)^2/qint(6)/qint(8)*Ah^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 73,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "idempotentw3 == qint(2)*qint(7)/qint(3)^2/qint(6)*Ai \\\n",
    "  - qint(2)*qint(4)*qint(7)/qint(3)^2/qint(6)/qint(8)*Au \\\n",
    "  - qint(4)^2/qint(3)^3*Ah \\\n",
    "  - (qint(9)+qint(5)-1)*qint(4)*qint(6)/qint(2)/qint(3)^3/qint(12)*Ak \\\n",
    "  + qint(4)^2/qint(2)/qint(3)^2/qint(6)*Ah^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 74,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "idempotent2w4 == qint(4)^2*qint(7)/qint(2)/qint(3)^2/qint(8)*Ai \\\n",
    "  + (q^4-q^2+1-q^-2+q^-4)*qint(2)*qint(4)^2*qint(7)/qint(3)^2/qint(8)/qint(13)*Au \\\n",
    "  + (q^6+q^4+1+q^-4+q^-6)*qint(4)^2/qint(2)/qint(3)^2/qint(8)*Ah \\\n",
    "  + (qint(9)+qint(5)-1)*qint(4)^3/qint(2)^2/qint(3)^2/qint(7)/qint(8)*Ak \\\n",
    "  - qint(4)^3/qint(2)^2/qint(3)^2/qint(8)*Ah^2"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now we verify (8.3)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\frac{q^{12} + q^{10} + q^{8} + q^{6} + q^{4} + q^{2} + 1}{-q^{10} - 2q^{6} - q^{2}},\\,\\frac{q^{24} + 2q^{22} + 2q^{20} + 2q^{18} + 2q^{16} + 3q^{14} + 4q^{12} + 3q^{10} + 2q^{8} + 2q^{6} + 2q^{4} + 2q^{2} + 1}{q^{16} + 2q^{12} + q^{8}},\\,\\frac{q^{16} + q^{12} + 2q^{10} + q^{8} + 2q^{6} + q^{4} + 1}{q^{12} + 2q^{8} + q^{4}},\\,\\frac{q^{20} + 2q^{16} + q^{14} + q^{12} + 3q^{10} + q^{8} + q^{6} + 2q^{4} + 1}{-q^{12} - q^{8}},\\,\\frac{-q^{8} - q^{6} + q^{4} - q^{2} - 1}{-q^{4}}\\right)</script></html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(\\frac{q^{12} + q^{10} + q^{8} + q^{6} + q^{4} + q^{2} + 1}{-q^{10} - 2q^{6} - q^{2}},\\,\\frac{q^{24} + 2q^{22} + 2q^{20} + 2q^{18} + 2q^{16} + 3q^{14} + 4q^{12} + 3q^{10} + 2q^{8} + 2q^{6} + 2q^{4} + 2q^{2} + 1}{q^{16} + 2q^{12} + q^{8}},\\,\\frac{q^{16} + q^{12} + 2q^{10} + q^{8} + 2q^{6} + q^{4} + 1}{q^{12} + 2q^{8} + q^{4}},\\,\\frac{q^{20} + 2q^{16} + q^{14} + q^{12} + 3q^{10} + q^{8} + q^{6} + 2q^{4} + 1}{-q^{12} - q^{8}},\\,\\frac{-q^{8} - q^{6} + q^{4} - q^{2} - 1}{-q^{4}}\\right)$$"
      ],
      "text/plain": [
       "((q^12 + q^10 + q^8 + q^6 + q^4 + q^2 + 1)/(-q^10 - 2*q^6 - q^2), (q^24 + 2*q^22 + 2*q^20 + 2*q^18 + 2*q^16 + 3*q^14 + 4*q^12 + 3*q^10 + 2*q^8 + 2*q^6 + 2*q^4 + 2*q^2 + 1)/(q^16 + 2*q^12 + q^8), (q^16 + q^12 + 2*q^10 + q^8 + 2*q^6 + q^4 + 1)/(q^12 + 2*q^8 + q^4), (q^20 + 2*q^16 + q^14 + q^12 + 3*q^10 + q^8 + q^6 + 2*q^4 + 1)/(-q^12 - q^8), (-q^8 - q^6 + q^4 - q^2 - 1)/-q^4)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "Ladder = InverseBasisChange*vector(Ah^3)\n",
    "show(Ladder)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Verify that these match the coefficients given in the paper."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 76,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Ladder[0] == -qint(2)^2*qint(7)/qint(4)^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 77,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Ladder[1] == qint(2)^3*qint(7)*qint(10)/qint(4)^2/qint(5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 78,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Ladder[2] == qint(2)^2*(q^8 + q^4 + 2*q^2 + 1 + 2*q^-2 + q^-4 + q^-8)/qint(4)^2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 79,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Ladder[3] == -(qint(3)-2)*(qint(9) + qint(5) - 1)/(qint(3) - 1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 80,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Ladder[4] == qint(5)-2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.3",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

